Individual Closed Horocyclic Orbits on the Modular Surface

We track the trajectories of individual horocycles on the modular surface. Our tracking is constructive, and we thus \emph{effectively} establish topological transitivity and even line-transitivity for the horocyclic flow. We also describe homotopy class jumps that occur under continuous deformation of horocycles.

==> arXiv edition/newerks.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[      9425,        242]
NotebookOptionsPosition[      8848,        219]
NotebookOutlinePosition[      9288,        236]
CellTagsIndexPosition[      9245,        233]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[1], 
    StyleBox[
     RectangleBox[
      NCache[{-14, Rational[-1, 3]}, {-14, -0.3333333333333333}], {17, 27}],
     FontColor->RGBColor[0, 0, 1]]}, 
   {RGBColor[0, 0, 1], Thickness[0.0025], CircleBox[{0, 13}, 13]}, 
   {RGBColor[1, 0, 0], Thickness[0.0025], 
    CircleBox[NCache[{Rational[13, 2], Rational[13, 16]}, {6.5, 0.8125}], 
     NCache[Rational[13, 16], 0.8125]]}, 
   {RGBColor[0.6, 0.4, 0.2], Thickness[0.0025], LineBox[{{-14, 0}, {14, 0}}]}, 
   {RGBColor[0, 1, 0], Thickness[0.0025], Dashing[{Small, Small}], 
    LineBox[{{-14, 1.5294117647058816`}, {14, 1.5294117647058816`}}], 
    {GrayLevel[0], PointSize[0.008], 
     PointBox[NCache[{{0, 0}, {-6.117647058823529, 1.5294117647058816`}, {
        6.117647058823529, 1.5294117647058816`}, {-13, 13}, {13, 13}, {
        Rational[13, 2], 0}, {6.882352941176475, 1.5294117647058816`}}, {{0, 
        0}, {-6.117647058823529, 1.5294117647058816`}, {6.117647058823529, 
        1.5294117647058816`}, {-13, 13}, {13, 13}, {6.5, 0}, {
        6.882352941176475, 1.5294117647058816`}}]]}}, 
   InsetBox[Cell[TextData[StyleBox["\[Beta]",
     FontSize->6]],
     CellBaseline->Baseline], {-12.564986077963407`, 12.807450278440735`}, {
    Left, Baseline}], InsetBox[Cell[TextData[StyleBox["\[Gamma]",
     FontSize->6]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {12.396675523502243`, 12.80407588410198}, {
    Left, Baseline}], InsetBox[Cell[TextData[StyleBox["\[Alpha]=-n+i",
     FontSize->6]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {-5.927880053141017, 2.079001549946227}, {
    Left, Baseline}], InsetBox[Cell[TextData[StyleBox["\[Delta]=n+i",
     FontSize->6]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {4.429477446700826, 1.9257862023154324`}, {
    Left, Baseline}], InsetBox[Cell[TextData[StyleBox["0",
     FontSize->6]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {-0.13633991269691137`, -0.7708039159865869}, {
    Left, Baseline}], 
   InsetBox["", {0.26201999114316266`, 11.3638516163725}, {Left, Baseline}], 
   InsetBox[Cell[TextData[StyleBox["n+1/n",
     FontSize->6]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {5.348769532485605, -0.740160846460423}, {
    Left, Baseline}], 
   InsetBox["", {-0.2589121908015457, 7.318966438919473}, {Left, Baseline}], 
   InsetBox[Cell[TextData[Cell[BoxData[
     FormBox[
      SubscriptBox["G", "0"], TraditionalForm]],
     FontSize->6,
     FontColor->RGBColor[0, 0, 1]]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {11.69188492440058, 19.821338805592475`}, {
    Left, Baseline}], InsetBox[Cell[TextData[Cell[BoxData[
     FormBox[
      RowBox[{
       SubscriptBox["E", "n"], "(", 
       SubscriptBox["G", "0"], ")"}], TraditionalForm]],
     FontSize->5,
     FontColor->RGBColor[1, 0, 0]]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {7.463141329790595, 0.5468480736382624}, {
    Left, Baseline}], InsetBox[Cell[TextData[Cell[BoxData[
     FormBox[
      StyleBox[
       RowBox[{"y", "=", "1"}],
       FontSize->6,
       FontColor->RGBColor[0, 1, 0]], TraditionalForm]]]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {12.073882024124746`, 1.8123175934098201`}, {
    Left, Baseline}], InsetBox[Cell[TextData[StyleBox["2/n + \[Delta]",
     FontSize->6]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {7.221058808994304, 1.707672967630348}, {
    Left, Baseline}]}]], "Input",
 CellChangeTimes->{{3.491641439034525*^9, 3.4916414498666887`*^9}, 
   3.491641504998991*^9, {3.491641549486485*^9, 3.4916415916649437`*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[1], 
    StyleBox[
     RectangleBox[
      NCache[{-14, Rational[-1, 3]}, {-14, -0.3333333333333333}], {17, 27}],
     StripOnInput->False,
     FontColor->RGBColor[0, 0, 1]]}, 
   {RGBColor[0, 0, 1], Thickness[0.0025], CircleBox[{0, 13}, 13]}, 
   {RGBColor[1, 0, 0], Thickness[0.0025], 
    CircleBox[NCache[{Rational[13, 2], Rational[13, 16]}, {6.5, 0.8125}], 
     NCache[Rational[13, 16], 0.8125]]}, 
   {RGBColor[0.6, 0.4, 0.2], Thickness[0.0025], LineBox[{{-14, 0}, {14, 0}}]}, 
   {RGBColor[0, 1, 0], Thickness[0.0025], Dashing[{Small, Small}], 
    LineBox[{{-14, 1.5294117647058816`}, {14, 1.5294117647058816`}}], 
    {GrayLevel[0], PointSize[0.008], 
     PointBox[NCache[{{0, 0}, {-6.117647058823529, 1.5294117647058816`}, {
        6.117647058823529, 1.5294117647058816`}, {-13, 13}, {13, 13}, {
        Rational[13, 2], 0}, {6.882352941176475, 1.5294117647058816`}}, {{0, 
        0}, {-6.117647058823529, 1.5294117647058816`}, {6.117647058823529, 
        1.5294117647058816`}, {-13, 13}, {13, 13}, {6.5, 0}, {
        6.882352941176475, 1.5294117647058816`}}]]}}, 
   InsetBox[Cell[TextData[StyleBox["\[Beta]",
     FontSize->6]],
     CellBaseline->Baseline], {-12.564986077963407`, 12.807450278440735`}, {
    Left, Baseline}], InsetBox[Cell[TextData[StyleBox["\[Gamma]",
     FontSize->6]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {12.396675523502243`, 12.80407588410198}, {
    Left, Baseline}], InsetBox[Cell[TextData[StyleBox["\[Alpha]=-n+i",
     FontSize->6]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {-5.927880053141017, 2.079001549946227}, {
    Left, Baseline}], InsetBox[Cell[TextData[StyleBox["\[Delta]=n+i",
     FontSize->6]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {4.429477446700826, 1.9257862023154324`}, {
    Left, Baseline}], InsetBox[Cell[TextData[StyleBox["0",
     FontSize->6]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {-0.13633991269691137`, -0.7708039159865869}, {
    Left, Baseline}], 
   InsetBox["", {0.26201999114316266`, 11.3638516163725}, {Left, Baseline}], 
   InsetBox[Cell[TextData[StyleBox["n+1/n",
     FontSize->6]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {5.348769532485605, -0.740160846460423}, {
    Left, Baseline}], 
   InsetBox["", {-0.2589121908015457, 7.318966438919473}, {Left, Baseline}], 
   InsetBox[Cell[TextData[Cell[BoxData[
     FormBox[
      SubscriptBox["G", "0"], TraditionalForm]],
     FontSize->6,
     FontColor->RGBColor[0, 0, 1]]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {11.69188492440058, 19.821338805592475`}, {
    Left, Baseline}], InsetBox[Cell[TextData[Cell[BoxData[
     FormBox[
      RowBox[{
       SubscriptBox["E", "n"], "(", 
       SubscriptBox["G", "0"], ")"}], TraditionalForm]],
     FontSize->5,
     FontColor->RGBColor[1, 0, 0]]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {7.463141329790595, 0.5468480736382624}, {
    Left, Baseline}], InsetBox[Cell[TextData[Cell[BoxData[
     FormBox[
      StyleBox[
       RowBox[{"y", "=", "1"}],
       FontSize->6,
       FontColor->RGBColor[0, 1, 0]], TraditionalForm]]]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {12.073882024124746`, 1.8123175934098201`}, {
    Left, Baseline}], InsetBox[Cell[TextData[StyleBox["2/n + \[Delta]",
     FontSize->6]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {7.221058808994304, 1.707672967630348}, {
    Left, Baseline}]}]], "Output",
 CellChangeTimes->{
  3.4916415088471727`*^9, 3.491641594524869*^9, {3.491655091081545*^9, 
   3.491655092538904*^9}}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.4916414823993597`*^9, 3.4916414824394217`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<ks.pdf\>\"", ",", " ", "%2"}], "]"}]], "Input",
 CellChangeTimes->{
  3.4916414197393503`*^9, 3.491641484578706*^9, {3.491655099347856*^9, 
   3.4916551291077757`*^9}}],

Cell[BoxData["\<\"ks.pdf\"\>"], "Output",
 CellChangeTimes->{3.4916551311323423`*^9}]
}, Open  ]]
},
WindowSize->{1913, 1156},
WindowMargins->{{Automatic, -98}, {Automatic, 21}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 3., 3. Inherited],
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 3906, 87, 1310, "Input"],
Cell[4476, 111, 3910, 89, 1310, "Output"]
}, Open  ]],
Cell[8401, 203, 96, 1, 101, "Input"],
Cell[CellGroupData[{
Cell[8522, 208, 222, 5, 142, "Input"],
Cell[8747, 215, 85, 1, 142, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> newerks.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[      9425,        242]
NotebookOptionsPosition[      8848,        219]
NotebookOutlinePosition[      9288,        236]
CellTagsIndexPosition[      9245,        233]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[1], 
    StyleBox[
     RectangleBox[
      NCache[{-14, Rational[-1, 3]}, {-14, -0.3333333333333333}], {17, 27}],
     FontColor->RGBColor[0, 0, 1]]}, 
   {RGBColor[0, 0, 1], Thickness[0.0025], CircleBox[{0, 13}, 13]}, 
   {RGBColor[1, 0, 0], Thickness[0.0025], 
    CircleBox[NCache[{Rational[13, 2], Rational[13, 16]}, {6.5, 0.8125}], 
     NCache[Rational[13, 16], 0.8125]]}, 
   {RGBColor[0.6, 0.4, 0.2], Thickness[0.0025], LineBox[{{-14, 0}, {14, 0}}]}, 
   {RGBColor[0, 1, 0], Thickness[0.0025], Dashing[{Small, Small}], 
    LineBox[{{-14, 1.5294117647058816`}, {14, 1.5294117647058816`}}], 
    {GrayLevel[0], PointSize[0.008], 
     PointBox[NCache[{{0, 0}, {-6.117647058823529, 1.5294117647058816`}, {
        6.117647058823529, 1.5294117647058816`}, {-13, 13}, {13, 13}, {
        Rational[13, 2], 0}, {6.882352941176475, 1.5294117647058816`}}, {{0, 
        0}, {-6.117647058823529, 1.5294117647058816`}, {6.117647058823529, 
        1.5294117647058816`}, {-13, 13}, {13, 13}, {6.5, 0}, {
        6.882352941176475, 1.5294117647058816`}}]]}}, 
   InsetBox[Cell[TextData[StyleBox["\[Beta]",
     FontSize->6]],
     CellBaseline->Baseline], {-12.564986077963407`, 12.807450278440735`}, {
    Left, Baseline}], InsetBox[Cell[TextData[StyleBox["\[Gamma]",
     FontSize->6]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {12.396675523502243`, 12.80407588410198}, {
    Left, Baseline}], InsetBox[Cell[TextData[StyleBox["\[Alpha]=-n+i",
     FontSize->6]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {-5.927880053141017, 2.079001549946227}, {
    Left, Baseline}], InsetBox[Cell[TextData[StyleBox["\[Delta]=n+i",
     FontSize->6]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {4.429477446700826, 1.9257862023154324`}, {
    Left, Baseline}], InsetBox[Cell[TextData[StyleBox["0",
     FontSize->6]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {-0.13633991269691137`, -0.7708039159865869}, {
    Left, Baseline}], 
   InsetBox["", {0.26201999114316266`, 11.3638516163725}, {Left, Baseline}], 
   InsetBox[Cell[TextData[StyleBox["n+1/n",
     FontSize->6]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {5.348769532485605, -0.740160846460423}, {
    Left, Baseline}], 
   InsetBox["", {-0.2589121908015457, 7.318966438919473}, {Left, Baseline}], 
   InsetBox[Cell[TextData[Cell[BoxData[
     FormBox[
      SubscriptBox["G", "0"], TraditionalForm]],
     FontSize->6,
     FontColor->RGBColor[0, 0, 1]]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {11.69188492440058, 19.821338805592475`}, {
    Left, Baseline}], InsetBox[Cell[TextData[Cell[BoxData[
     FormBox[
      RowBox[{
       SubscriptBox["E", "n"], "(", 
       SubscriptBox["G", "0"], ")"}], TraditionalForm]],
     FontSize->5,
     FontColor->RGBColor[1, 0, 0]]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {7.463141329790595, 0.5468480736382624}, {
    Left, Baseline}], InsetBox[Cell[TextData[Cell[BoxData[
     FormBox[
      StyleBox[
       RowBox[{"y", "=", "1"}],
       FontSize->6,
       FontColor->RGBColor[0, 1, 0]], TraditionalForm]]]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {12.073882024124746`, 1.8123175934098201`}, {
    Left, Baseline}], InsetBox[Cell[TextData[StyleBox["2/n + \[Delta]",
     FontSize->6]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {7.221058808994304, 1.707672967630348}, {
    Left, Baseline}]}]], "Input",
 CellChangeTimes->{{3.491641439034525*^9, 3.4916414498666887`*^9}, 
   3.491641504998991*^9, {3.491641549486485*^9, 3.4916415916649437`*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[1], 
    StyleBox[
     RectangleBox[
      NCache[{-14, Rational[-1, 3]}, {-14, -0.3333333333333333}], {17, 27}],
     StripOnInput->False,
     FontColor->RGBColor[0, 0, 1]]}, 
   {RGBColor[0, 0, 1], Thickness[0.0025], CircleBox[{0, 13}, 13]}, 
   {RGBColor[1, 0, 0], Thickness[0.0025], 
    CircleBox[NCache[{Rational[13, 2], Rational[13, 16]}, {6.5, 0.8125}], 
     NCache[Rational[13, 16], 0.8125]]}, 
   {RGBColor[0.6, 0.4, 0.2], Thickness[0.0025], LineBox[{{-14, 0}, {14, 0}}]}, 
   {RGBColor[0, 1, 0], Thickness[0.0025], Dashing[{Small, Small}], 
    LineBox[{{-14, 1.5294117647058816`}, {14, 1.5294117647058816`}}], 
    {GrayLevel[0], PointSize[0.008], 
     PointBox[NCache[{{0, 0}, {-6.117647058823529, 1.5294117647058816`}, {
        6.117647058823529, 1.5294117647058816`}, {-13, 13}, {13, 13}, {
        Rational[13, 2], 0}, {6.882352941176475, 1.5294117647058816`}}, {{0, 
        0}, {-6.117647058823529, 1.5294117647058816`}, {6.117647058823529, 
        1.5294117647058816`}, {-13, 13}, {13, 13}, {6.5, 0}, {
        6.882352941176475, 1.5294117647058816`}}]]}}, 
   InsetBox[Cell[TextData[StyleBox["\[Beta]",
     FontSize->6]],
     CellBaseline->Baseline], {-12.564986077963407`, 12.807450278440735`}, {
    Left, Baseline}], InsetBox[Cell[TextData[StyleBox["\[Gamma]",
     FontSize->6]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {12.396675523502243`, 12.80407588410198}, {
    Left, Baseline}], InsetBox[Cell[TextData[StyleBox["\[Alpha]=-n+i",
     FontSize->6]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {-5.927880053141017, 2.079001549946227}, {
    Left, Baseline}], InsetBox[Cell[TextData[StyleBox["\[Delta]=n+i",
     FontSize->6]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {4.429477446700826, 1.9257862023154324`}, {
    Left, Baseline}], InsetBox[Cell[TextData[StyleBox["0",
     FontSize->6]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {-0.13633991269691137`, -0.7708039159865869}, {
    Left, Baseline}], 
   InsetBox["", {0.26201999114316266`, 11.3638516163725}, {Left, Baseline}], 
   InsetBox[Cell[TextData[StyleBox["n+1/n",
     FontSize->6]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {5.348769532485605, -0.740160846460423}, {
    Left, Baseline}], 
   InsetBox["", {-0.2589121908015457, 7.318966438919473}, {Left, Baseline}], 
   InsetBox[Cell[TextData[Cell[BoxData[
     FormBox[
      SubscriptBox["G", "0"], TraditionalForm]],
     FontSize->6,
     FontColor->RGBColor[0, 0, 1]]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {11.69188492440058, 19.821338805592475`}, {
    Left, Baseline}], InsetBox[Cell[TextData[Cell[BoxData[
     FormBox[
      RowBox[{
       SubscriptBox["E", "n"], "(", 
       SubscriptBox["G", "0"], ")"}], TraditionalForm]],
     FontSize->5,
     FontColor->RGBColor[1, 0, 0]]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {7.463141329790595, 0.5468480736382624}, {
    Left, Baseline}], InsetBox[Cell[TextData[Cell[BoxData[
     FormBox[
      StyleBox[
       RowBox[{"y", "=", "1"}],
       FontSize->6,
       FontColor->RGBColor[0, 1, 0]], TraditionalForm]]]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {12.073882024124746`, 1.8123175934098201`}, {
    Left, Baseline}], InsetBox[Cell[TextData[StyleBox["2/n + \[Delta]",
     FontSize->6]],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline], {7.221058808994304, 1.707672967630348}, {
    Left, Baseline}]}]], "Output",
 CellChangeTimes->{
  3.4916415088471727`*^9, 3.491641594524869*^9, {3.491655091081545*^9, 
   3.491655092538904*^9}}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.4916414823993597`*^9, 3.4916414824394217`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<ks.pdf\>\"", ",", " ", "%2"}], "]"}]], "Input",
 CellChangeTimes->{
  3.4916414197393503`*^9, 3.491641484578706*^9, {3.491655099347856*^9, 
   3.4916551291077757`*^9}}],

Cell[BoxData["\<\"ks.pdf\"\>"], "Output",
 CellChangeTimes->{3.4916551311323423`*^9}]
}, Open  ]]
},
WindowSize->{1913, 1156},
WindowMargins->{{Automatic, -98}, {Automatic, 21}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 3., 3. Inherited],
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 3906, 87, 1310, "Input"],
Cell[4476, 111, 3910, 89, 1310, "Output"]
}, Open  ]],
Cell[8401, 203, 96, 1, 101, "Input"],
Cell[CellGroupData[{
Cell[8522, 208, 222, 5, 142, "Input"],
Cell[8747, 215, 85, 1, 142, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

